Source Coding Based Millimeter-Wave Channel Estimation with Deep Learning Based Decoding

The speed at which millimeter-Wave (mmWave) channel estimation can be carried out is critical for the adoption of mmWave technologies. This is particularly crucial because mmWave transceivers are equipped with large antenna arrays to combat severe path losses, which consequently creates large channel matrices, whose estimation may incur significant overhead. This paper focuses on the mmWave channel estimation problem. Our objective is to reduce the number of measurements required to reliably estimate the channel. Specifically, channel estimation is posed as a "source compression" problem in which measurements mimic an encoded (compressed) version of the channel. Decoding the observed measurements, a task which is traditionally computationally intensive, is performed using a deep-learning-based approach, facilitating a high-performance channel discovery. Our solution not only outperforms state-of-the-art compressed sensing methods, but it also determines the lower bound on the number of measurements required for reliable channel discovery.

==> Figs/perfEval/compressedSensing/rxCombiner_1.m <==
nr = 15;            % Number of Rx Antennas
Delta_r = 0.5;        % Normalized Rx antennas Separation
Lr = nr * Delta_r;  % Normalized length of Rx antennas.
nt = 2;
a  = ones(nt,1);
d1 = 100 * ones(nt,1);
Lambda_c = 3*10^-3;
phi_t = zeros(nt,1);
VGA_ResStep_dB = 0; % resolution of variable gain amplifier
Phase_ResBits = Inf;
allowTaylorWindow = false;
% H = [1 1 1 2 2 0 1 0 0 0 0; ...
%      1 1 2 1 0 2 0 1 0 0 0; ...
%      1 2 1 0 1 2 0 0 1 0 0; ...
%      1 2 0 1 2 1 0 0 0 1 0; ...
%      1 0 2 2 1 1 0 0 0 0 1];
%%
% Possible Directions

if mod(nr,2) == 0
    Angles = [radtodeg(acos((-nr/2+1:-1)./Lr)) radtodeg(acos((0:nr/2)./Lr))];
elseif mod(nr,2) == 1
    Angles = [radtodeg(acos((-(nr-1)/2:-1)./Lr)) radtodeg(acos((0:(nr-1)/2)./Lr))];
end
E = zeros(nr);
for m = 1:nr
    E(:,m) = (1/sqrt(nr)) * exp(-1j*2*pi*(0:nr-1)*Delta_r*cosd(Angles(m))).';
end
%%
phi_t(1) = degtorad(90);
count = 0;
theta_step = 0.01;
Theta = 0:theta_step:360-theta_step;
% Theta = phi_t(1):theta_step:360+phi_t(1)-theta_step;
% F = zeros(length(Theta),size(H,1));

if (allowTaylorWindow)
    TW = taylorwin(nr,round(nr/5),-20);
else
    TW = ones(nr,1);
end

% BF = [0.2325 - 0.1123i;
%       0.2389 - 0.0979i;
%      -0.1685 + 0.1957i;
%       0.2200 - 0.1351i;
%       0.1512 - 0.2093i;
%      -0.0894 - 0.2422i;
%       0.1218 + 0.2276i;
%      -0.2046 - 0.1574i;
%      -0.0268 + 0.2568i;
%      -0.2264 + 0.1242i;
%       0.2355 + 0.1058i;
%      -0.2458 - 0.0789i;
%       0.0558 - 0.2521i;
%      -0.1858 - 0.1793i;
%      -0.0998 + 0.2381i];
ind = 4;
BF = BF_all(:,ind);

if (VGA_ResStep_dB > 0)
    G  = abs(BF); % gain of each element in the beamforming vector
    G_dB = 10*log10(G); % find gain in dB
    BF_practical_dB = round(G_dB/VGA_ResStep_dB) * VGA_ResStep_dB;
    BF_practicalGain = 10.^(BF_practical_dB./10);
else
    BF_practicalGain = abs(BF);
end
if (Phase_ResBits < Inf)
    stepsNum = 2^Phase_ResBits;
    step = 360/stepsNum;
    angle_BF = rad2deg(angle(BF));
    angle_BF_practical = round(angle_BF/step)*step;
    angle_BF_practical = deg2rad(angle_BF_practical);
else
    angle_BF_practical = angle(BF);
end


BF_practical = complex(BF_practicalGain.*cos(angle_BF_practical), BF_practicalGain.*sin(angle_BF_practical));



for angl = Theta
    count = count +1;
    phi_t(2) = deg2rad(angl);
    Omega = cos(phi_t);
    er = zeros(nr,nt);
    
    for k = 1:nt
        for i = 1:nr
            er(i,k) = (1/sqrt(nr)) * exp(-1j*2*pi*(i-1)*Delta_r*Omega(k));
        end
    end
    f(count) = (BF_practical)' * er(:,2);
end
figure(ind)
polarplot(degtorad(Theta),abs(f),'k','LineWidth',3);
set(gca,'fontsize',25)
grid on; grid minor;
hold on
set(gca,'TickLabelInterpreter','latex')
